Integrating Quantum-Classical Attention in Patch Transformers for Enhanced Time Series Forecasting

QCAAPatchTF is a quantum attention network integrated with an advanced patch-based transformer, designed for multivariate time series forecasting, classification, and anomaly detection. Leveraging quantum superpositions, entanglement, and variational quantum eigensolver principles, the model introduces a quantum-classical hybrid self-attention mechanism to capture multivariate correlations across time points. For multivariate long-term time series, the quantum self-attention mechanism can reduce computational complexity while maintaining temporal relationships. It then applies the quantum-classical hybrid self-attention mechanism alongside a feed-forward network in the encoder stage of the advanced patch-based transformer. While the feed-forward network learns nonlinear representations for each variable frame, the quantum self-attention mechanism processes individual series to enhance multivariate relationships. The advanced patch-based transformer computes the optimized patch length by dividing the sequence length into a fixed number of patches instead of using an arbitrary set of values. The stride is then set to half of the patch length to ensure efficient overlapping representations while maintaining temporal continuity. QCAAPatchTF achieves state-of-the-art performance in both long-term and short-term forecasting, classification, and anomaly detection tasks, demonstrating state-of-the-art accuracy and efficiency on complex real-world datasets.

==> quantumattention_circuit.py <==
import pennylane as qml
from pennylane import numpy as np

# Quantum device
dev = qml.device("default.qubit", wires=3)

# Quantum Attention Circuit
@qml.qnode(dev)
def quantum_attention(theta_query, theta_key, theta_value):
    # Encoding quantum states with RY rotations
    qml.RY(theta_query, wires=0)
    qml.RY(theta_key, wires=1)
    qml.RY(theta_value, wires=2)

    # Apply entangling CNOT gates
    qml.CNOT(wires=[0, 1])
    qml.CNOT(wires=[1, 2])

    # Measure the quantum state using Pauli-Z
    return qml.expval(qml.PauliZ(0))

# Example values for query, key, and value (encoded into angles)
theta_query = np.pi / 4
theta_key = np.pi / 6
theta_value = np.pi / 3

# Get the quantum attention score
quantum_score = quantum_attention(theta_query, theta_key, theta_value)
print(f"Quantum-derived attention score: {quantum_score}")

# Classical post-processing (softmax normalization and dropout)
import torch
from torch import nn

# Simulating classical post-processing (softmax + dropout)
class ClassicalAttentionPostProcessing(nn.Module):
    def __init__(self, dropout_rate=0.1):
        super(ClassicalAttentionPostProcessing, self).__init__()
        self.dropout = nn.Dropout(dropout_rate)
        self.softmax = nn.Softmax(dim=-1)

    def forward(self, attention_scores):
        attention_scores = self.softmax(attention_scores)
        return self.dropout(attention_scores)

# Simulating final attention score
classical_scores = torch.tensor([quantum_score, 0.2])  # Example quantum score and classical score
post_processor = ClassicalAttentionPostProcessing(dropout_rate=0.1)
final_attention_scores = post_processor(classical_scores)
print(f"Final attention scores (quantum + classical): {final_attention_scores}")
